Second Quantization of the Wilson Loop

Treating the QCD Wilson loop as amplitude for the propagation of the first quantized particle we develop the second quantization of the same propagation. The operator of the particle position $\hat{\cal X}_{\mu}$ (the endpoint of the "open string") is introduced as a limit of the large $N$ Hermitean matrix. We then derive the set of equations for the expectation values of the vertex operators $\VEV{ V(k_1)\dots V(k_n)} $. The remarkable property of these equations is that they can be expanded at small momenta (less than the QCD mass scale), and solved for expansion coefficients. This provides the relations for multiple commutators of position operator, which can be used to construct this operator. We employ the noncommutative probability theory and find the expansion of the operator $\hat{\cal X}_\mu $ in terms of products of creation operators $ a_\mu^{\dagger}$. In general, there are some free parameters left in this expansion. In two dimensions we fix parameters uniquely from the symplectic invariance. The Fock space of our theory is much smaller than that of perturbative QCD, where the creation and annihilation operators were labelled by continuous momenta. In our case this is a space generated by $d = 4$ creation operators. The corresponding states are given by all sentences made of the four letter words. We discuss the implication of this construction for the mass spectra of mesons and glueballs.

==> math/Eureka.m <==
(* %auto-ignore *)

(* Let us teach Mathematica to write formulas the way we like them *)
ClearAll[Ordinary,Split,Gather,Combine,Pull,Pick,Finish,Beautify];

Specials = {Delta}; 
(*These  operators we want to pick  *)

Ordinary[a_] := !MemberQ[Specials,Head[a]]; 
(* This is the logical test whether a does depends upon
special operators, in which case we call it ordinary  and pull out*)

Split[F_Plus] := Split /@ F;
Split[F_Times] := Module[{factors},
	factors = Select[F,Ordinary];
	Pull[factors] Pick[F/factors]
	];
Split[F_] := If[Ordinary[F],Pull[F],Pick[F]];

(* This operator pulls ordinary factors from every term *)

Gather = Pull[a_] B_Pick + Pull[b_] B_Pick  :> Pull[a+b] B ;
(* We gather all ordinary terms in front of those picked *)

Combine = a_Pull A_ + a_Pull B_ :> a(A+B) ;
(* For the a of the form Pull[...] we combine the terms in front *)

Finish[Q_] := Q/.{Pick->Times,Pull->Factor};
(* Now we replace Pick by the usual multiplication operator
Times, as the terms are already combined. We factor each such term
by replacing Pull by Factor operator *)

Beautify[Q_Times] := Factor[Q]; 
(* If therer isd only one term, just factor it *)

Beautify[Q_Plus] := Finish[Split[Q]//.Gather(* //.Combine *) ];
(* For several terms do all the above operations. 
Note that //.Gather means 
"repeatedly apply Gather while things change, 
and the same for //.Combine.

*)


ClearAll[DeltaExpand];
DeltaExpand[Q_Plus] := List @@ ( #==0& /@ Q)/.Delta[__]->1;
DeltaExpand[Q_] := (Q/.Delta[__]->1)==0;

SubRule = (#[b__] :> Subscripted[#[b]]& /@ {Delta,W,U});
GreekRule = {Delta->delta};
TeXType[F_] :=  TeXForm[(F/.SubRule)/.GreekRule];


(* Tensor algebra *)
ClearAll[Delta]; d= 4;
Attributes[Delta] = Orderless;
DeltaRules = {
	Delta[a_,b_] Delta[a_,c_] :> Delta[b,c],
	Delta[a_,a_]:> d,
	Delta[a_,b_]^2:> d};

ClearAll[Terms];
Terms[0] = {1};
Terms[2] = {Delta[1,2]};
Terms[4] = {Delta[1,2]*Delta[3,4],
			Delta[1,3]*Delta[2,4],
			Delta[3,2]*Delta[1,4]};
Terms[n_] := Terms[n]=
Module[{tmp,Mu,res},
	tmp = Terms[n-2];
	res = Delta[n-1,n] tmp;
	Do[tmp = tmp/.{k:>n-1,n-1:>k+1}; 
		res = Join[res,Delta[k,n] tmp],
		{k,n-2,1,-1}
		];
	res
	];
	
	

Rotated[Q_Delta] := Q;
Rotated[Q_Times] :=
Module[{ans,lst,n,l},
	ans = Q;
	lst = Flatten[ans/.{Times->List,Delta->List}];
	(* Print[lst]; *)
	n = Length[lst];
	Do[
		lst = Mod[lst,n]+1;
		(* Print[lst];*)
		ans += Product[Delta[lst[[l]],lst[[l+1]]],{l,1,n-1,2}],
		{m,n-1}
		];
	ans/.{a_Integer*b_->b}
	];




(* Cyclic Symmetry *)
ClearAll[W];
W[{}] = 0; 
W[Mu_]:=  Delta[Mu[[1]],Mu[[2]]]/;Length[Mu]==2;
W[Mu_List] := 
Module[{n= Length[Mu],l,k,perm,ans},
	perm=Table[k -> Mu[[k]],{k,n}];
	tmp = CyclicClasses[n]/.perm;
	l= Length[tmp];
	For[k=1;ans=0,k<=l,k++,
		ans += U[n,k] tmp[[k]]
		];
	If[DONE[n],ans = ans/.SOL[n]];
	ans
	];



ClearAll[CyclicClasses];
CyclicClasses[n_] := 
CyclicClasses[n] = Union[Rotated /@ Terms[n]];

(* Left side *)
ClearAll[LHS];
LHS[n_] := LHS[n]=
Module[{Mu, res,k, net =0},
	For[Mu = Range[n];res={Mu};k=1,k<n,k++,
		AppendTo[res, Mu = RotateRight[Mu]]];
	For[k=1,k<n,k++,
	net += Plus @@ (Delta[#[[1]],#[[k+1]]] W[Drop[Rest[#],{k}]]& /@ res)
	];
	net
	];

(* Right side *)
ClearAll[RHS];
RHS[n_] := RHS[n]=
Module[{Mu,res,i,k},
	For[Mu=Range[n];res=0;i=0,i<n,i++,
		For[k=0,k<n,k+=2,
			res += W[Drop[Mu,k]]*
			(W[Join[Take[Mu,k],{n+1,n+1}]]//.DeltaRules);
			 (*Print[k,res];*)
			];
		For[k=1,k<n,k+=2,
			res += Expand[W[Append[Take[Mu,k],n+1]] 
			W[Append[Drop[Mu,k],n+1]]]//.DeltaRules;
			 (* Print[k,res]; *)
			];
		Mu = RotateRight[Mu];
		];
		Expand[res] 
		];
		

ClearAll[EQ];
EQ[l_] := EQ[l]=
Module[{a,b,c},
	 a=LHS[l]; b=RHS[l];
	c= ExpandAll[b-a]/.DeltaRules;
	c = Beautify[c];
	c//DeltaExpand
	];

ClearAll[SOL,DONE];

SOL[4] = {U[4, 2] -> 11/102, U[4, 1] -> 1/6};DONE[4]=True;
SOL[6] = {U[6, 1] -> 1/36, U[6, 3] -> 697127/98317800, U[6, 5] -> 19694/4096575, U[6, 4] -> 2915/231336, U[6, 2] -> 253/11016}; DONE[6]=True;
SOL[8] = {U[8, 1] -> 1/216, U[8, 18] ->-30691948257716311/182436299199705931920, U[8, 2] -> 253/66096,U[8, 8] -> -6559011262976120677/153246491327752982812800,U[8, 9] -> 1490944141513/3255624793191456,U[8, 16] -> -3466739002223994127/61298596531101193125120, U[8, 13] -> 68441/42830208, U[8, 3] -> 559132192, U[8, 4] -> 746503/262180800, U[8, 7] -> 539/594864,U[8, 10] -> 150814261019/450605507708160,U[8, 14] -> 143840827616329/325562479319145600,U[8, 17] -> 17608780346531/162781239659572800,U[8, 15] -> 1325480759/1146778819200, U[8, 5] -> 1181/347004,U[8, 6] -> 4895/1850688, U[8, 11] -> 3355969/2698303104,U[8, 12] -> 3355969/2698303104}; DONE[6]=True;

SOL[n_] :=  SOL[n]=
	Module[{},
		DONE[n]=True;
		Solve[EQ[n],
			Table[U[n,k],{k,Length[CyclicClasses[n]]} ]
				][[1]]
			];
(* 
TeXType[W[10]==W[Range[10]]] >>> ~/LoopQCD/res.tex 

*)

==> math/MomentumLoop.m <==
(* %auto-ignore *)
(*
General advice for a beginner.
The best way  to understand
the Mathematica code is to call various functions and see what
comes out. All the definitions below would be in your computer's
memory, so just ask questions...
If you only want to get the loop equations, just type
Eq[2,1]; net
You  will get two equations, which could be solved as follows
Solve[#==0& /@net,Union[GList]
This would produce solutions for U[4,1] and U[6,1] in terms of the
rest.
The U[k,l] are coefficients in k-th order planar connected moment of
VEV{X...X} in front of the cyclic invariant tensor # l.
The first are
{U[2, 1], U[4, 1], U[4, 2], U[6, 1], U[6, 2], U[6, 3], U[6, 4],  U[6, 5]}
They are called {A,B,C,D,E,F,G,H} in the text.
You may rename the final formulas by defining
Alphabet = {A,B,C,D,E,F,G,H,I,J,K,L,M,N,O,P,Q,R,S,T,U,V,W,X,Y,Z};
AlphabetSub =
Module[{glst = Union[GList],k},
	Table[glst[[k]]->Alphabet[[k]],{k,Length[glst]}]
];
/.AlphabetSub at the final formula will do the job.

If you want to go further than k = 6, edit the file,
and increase maxOrd from 6 to 8 or 10. Then rerun as before,
or simply uncomment the proper line at the end of this file.

If you run out of Latin letters, try Cyrillic, Greek, Hebrew, Arabic...
Good luck, and tell me the results!!!
*)

(* Let us teach Mathematica to write formulas the way we like them *)
ClearAll[Ordinary,Split,Gather,Combine,Pull,Pick,Finish,Beautify];

Specials = {Delta,K,SP };
(*These  operators we want to pick.
You can redefine your specials  *)

Ordinary[a_] := And @@ (FreeQ[a,#]& /@ Specials) ; 
(* This is the logical test whether a does depend upon
special operators, in which case we call it ordinary  and pull out*)

Split[F_Plus] := Split /@ ExpandAll[F];
Split[F_Times] := Module[{factors},
	factors = Select[F,Ordinary];
	Pull[factors] Pick[F/factors]
	];
Split[F_] := If[Ordinary[F],Pull[F],Pull[1] Pick[F]];

(* This operator pulls ordinary factors from every term *)

Gather = Pull[a_] B_Pick + Pull[b_] B_Pick  :> Pull[a+b] B ;
(* We gather all ordinary terms in front of those picked *)

(* FactorPull = Pull[a_] :> Pull[FactorTerms[a]]; *)

Combine = Pull[ c_] A_ + Pull[ c_] B_ :> Pull[c]( A+  B) ;
(* For the a of the form Pull[...] we combine the terms in front *)

Finish[Q_,Oper_] := Q/.{Pick->Times,Pull->Oper};
(* Now we replace Pick by the usual multiplication operator
Times, as the terms are already combined. We factor each such term
by replacing Pull by the operator you supply. Say, this could
be Factor or some special operator to append the term to a
global list, etc.*)


Beautify[Q_,Oper_] := 
Finish[Split[Q]//.Gather//.Combine,Oper];

Beautify[Q_] := Beautify[Q,Times];
(* For several terms do all the above operations. 
Note that //.Gather means 
"repeatedly apply Gather while things cha}nge, 
and the same for //.Combine.

*)
ClearAll[SubRule];
SubOperators = {Delta, K};
(* you could modify this for your needs *)
SubRule := (#[b__] :> Subscripted[#[b]]& /@ SubOperators);
GreekRule = {Delta->delta,Mu->mu,Nu->nu};
TeXType[F_] :=  TeXForm[(F/.SubRule)/.GreekRule];
(* This TeXType after Beautify would typeset formulas*)

(* Now the computational part *)
(*
Tensor algebra . Delta == Cronecker Delta, d== dimension,
SP == Scalar product, K[i,mu] == mu-th component of momentum K[i].
The DeltaRules and KRules wiil be used later to reduce tensor
products.
*)
d= .;
ClearAll[Delta,SP,K];
Attributes[Delta] = Orderless;
Attributes[SP] = Orderless; 
DeltaRules ={ 
 Delta[a_,b_]Delta[b_,c_] :> Delta[a,c],
 Delta[a_,a_]:> d,Delta[a_,b_]^2:> d};
KRules ={
 Delta[a_,b_]K[f_,b_] :> K[f,a],
 Delta[a_,b_]K[f_,a_] :> K[f,b],
 K[f_,a_]K[g_,a_] :> SP[K[f],K[g]],
 K[f_,a_]^2 :> SP[K[f],K[f]],
 SP[a_Plus, b_] :> (SP[#,b]& /@ a),
 SP[c_ A_K,b_] :> c SP[A,b]
 };

(*
These are all terms made from deltas  with given
set of indexes. Defined recurrently by multiplying
the previous terms by all deltas of new pair of indexes
*)
ClearAll[Terms];
Terms[0] = {1};
Terms[2] = {Delta[1,2]};
Terms[4] = {Delta[1,2]*Delta[3,4],
			Delta[1,3]*Delta[2,4],
			Delta[3,2]*Delta[1,4]};
Terms[n_] := Terms[n]=
Module[{tmp,Mu,res},
	tmp = Terms[n-2];
	res = Delta[n-1,n] tmp;
(*
Here we do a dangerous substitution of integers,
but it works. Do not try to modify it unless you are
a Mathematica expert
*)
	Do[tmp = tmp/.{k:>n-1,n-1:>k+1}; 
		res = Join[res,Delta[k,n] tmp],
		{k,n-2,1,-1}
		];
	res
	];
	
(*
We use here a slow operation of Union of lists,
as it is done only once before computation of equations
*)
ClearAll[CyclicClasses];
CyclicClasses[n_] := 
CyclicClasses[n] = Union[Rotated /@ Terms[n]];

(*
Rotated means cyclic rotated. We add to the term all
its cyclic rotations, then remove duplicates.
Like counting cow's legs and dividing by four.
This could be improved, but that would not affect the
efficiency of the main code below.
*)
Rotated[Q_Delta] := Q;
Rotated[Q_Times] :=
Module[{ans,lst,n,l},
	ans = Q;
	lst = Flatten[ans/.{Times->List,Delta->List}];
	(* Print[lst]; *)
	n = Length[lst];
	Do[
		lst = Mod[lst,n]+1;
		(* Print[lst];*)
		ans += Product[Delta[lst[[l]],lst[[l+1]]],{l,1,n-1,2}],
		{m,n-1}
		];
	ans/.{a_Integer*b_->b}
	];

(*
The symbol Tabu stands for list of U[k,l] -- the coefficients
in front of various cyclic invariant tensors. Each coefficient
is repeated proper number of times to be able to multiply
this list by a list of terms without further expansion.
*)

ClearAll[Tabu];
Tabu[n_]:=
Tabu[n] = 
Module[{l,cl = CyclicClasses[n]},
Table[
	If[Head[cl[[l]]]===Plus,
		Table[U[n,l],{Length[cl[[l]]]}],
		U[n,l]
		],{l,Length[cl]}]//Flatten
		];
(*
Here are some examples. Run your code and compare: 
Tabu[6]

{U[6, 1], U[6, 2], U[6, 2], U[6, 2], U[6, 3], U[6, 3], U[6, 3], 
 
  U[6, 4], U[6, 4], U[6, 4], U[6, 4], U[6, 4], U[6, 4], U[6, 5], 
 
  U[6, 5]}

CyclicClasses[4]

{Delta[1, 3]*Delta[2, 4], Delta[1, 4]*Delta[2, 3] + 
 
   Delta[1, 2]*Delta[3, 4]}
*)


(*
This is a rule to substitute the indexes of the B-operators
below. Just ususl delta rule for this object. We need it
only once, so we do not incl,ude these rules in general
DeltaRules.
*)

BRule = {
B[a___,b_,c___] Delta[b_,e_] :> B[a,e,c],
B[a___,b_,c___] Delta[e_,b_] :> B[a,e,c]};

(*
These B[...] would be the products of creation operators
below. To be more precise, these are the terms in the
operator expansion for the X field, with even number of
tensor indexes, all but one will be contracted with creation operators.
*)

ClearAll[BTerms];
BTerms[n_OddQ] := 0;
BTerms[n_]:=
BTerms[n]=
((((B@@Range[n-1] CyclicClasses[n]//Expand)\
//.BRule)/.Plus->List)//Flatten)

(*
This is the main object: the position operator.
It is a list of terms to be treated later as creation
operators. The GList is the list of coefficients.
When we use the list X[mu], we contract the result
with the GList.
*)

ClearAll[X,GList,OrdList,NumList];

(* the order of expansion. Try 8 or 10, but I doubt that
anything more would be tractable  (unless in d = 2, with some
optimization)
*)
maxOrd = 6;

X[Mu_List] := X /@ Mu;(* Just to simplify notations later *)
X[mu_] := Module[{la,nu,k,l,term ={}},
	la = Table[Unique[],{maxOrd}];(* dummy indexes *)
	Do[
		nu = la[[k]]; la[[k]] = mu;
		test = BTerms[k];
(*Risky trick of integer substitution, for speed *)
		test = test/.{l_Integer:>la[[l]]};
		(*Print[la,test];*)
		term = Join[term,test];
		la[[k]] = nu,
		{k,2,maxOrd,2}
		];
	term
];

(* These are coefficients in front of B-terms *)
GList =  Table[Tabu[2i],{i,maxOrd/2}]//Flatten;

(*
This is a list of marks in the GList, X[mu], to
be able to cut terms up to some order leter.
*)
NumList = Module[{p,net = {},len = -1},
Do[len += Length[Tabu[p]];AppendTo[net,len],{p,0,maxOrd,2}];
net
];


(*
Run your code and compare:
NumList

{0, 1, 4, 19}

GList

{U[2, 1], U[4, 1], U[4, 2], U[4, 2], U[6, 1], U[6, 2], U[6, 2], 
 
  U[6, 2], U[6, 3], U[6, 3], U[6, 3], U[6, 4], U[6, 4], U[6, 4], 
 
  U[6, 4], U[6, 4], U[6, 4], U[6, 5], U[6, 5]}


X[mu]

{B[mu], B[$3, mu, $3], B[$2, $2, mu], B[mu, $3, $3], 
 
  B[$4, $5, mu, $4, $5], B[$3, $5, $3, mu, $5], 
 
  B[$4, mu, $5, $4, $5], B[$5, $4, mu, $4, $5], 
 
  B[$2, $2, mu, $5, $5], B[$4, $3, $3, $4, mu], 
 
  B[mu, $5, $4, $4, $5], B[$2, $2, $5, mu, $5], 
 
  B[$3, $4, $3, $4, mu], B[$3, mu, $3, $5, $5], 
 
  B[$5, $3, $3, mu, $5], B[$5, mu, $4, $4, $5], 
 
  B[mu, $4, $5, $4, $5], B[$2, $2, $4, $4, mu], 
 
  B[mu, $3, $3, $5, $5]}
*)

(*
These are vacuum expectation values of the products
of the X operators. The Cuntz algebra:
a_i a^{\dagger}_j = \delta_{ij}
is implemented.
*)

ClearAll[B,VEV,VEVX];
VEV[n_Integer] :=
VEV[n] = Beautify[VEV[INDEX /@ Range[n]]];
VEV[{}] = 1;
VEV[Mu_List] := 0/;OddQ[Length[Mu]];
(*
The last operator below could be replaced by its B-terms, as
the annihilation operator term drops.
We denote by VEV[Mu_List, b_B] the VEV with some number of
unexpanded operators X with indexes from Mu, and the product
B[al,be,... nu] of creation operators.
*)
VEV[Mu_List] := 
Expand[GList.(VEV[Drop[Mu,-1],#]& /@ X[Last[Mu]])]//.DeltaRules;

(*
There must be more unexpamded X operators than the creation
operators on the right, therefore:
*)
VEV[Mu_List,b_B] := 0/; Length[b] > Length[Mu];

(*
Here is a recurrent rule for expanding
the VEV[Mu,b].
*)
VEV[Mu_List,b_B] :=
Module[{MuRest,sum, dlt, xlist,glist,len},
  (* Print["VEV[",Mu,",",b,"]"]; *)
	MuRest = Drop[Mu,-1];
(* cut the last index. a_\mu a^{\dagger}_\nu = \delta_{\mu\nu} *)
	dlt = Delta[Last[Mu],First[b]];
	If[MuRest==={},
		Return[	dlt ](* we are done *)
		];	
	If[Length[b]==1,
(* one creation operator, eliminate and get the above VEV[mu_] again*)
		sum = dlt VEV[MuRest],
(* more operators, recurse *)
		sum = dlt VEV[MuRest,Rest[b]]
		];
(* This is the order you are left with *)
	len = Min[Length[MuRest]- Length[b] + 1, Length[NumList]];
	If[len < 2, Return[sum]];
(* do not expand more that up to the order you are left with*)
	
	len = NumList[[len]];
	xlist = Take[X[Last[Mu]],len];
	glist = Take[GList,len];
	sum + glist.(VEV[MuRest,Join[#,b]]& /@ xlist)
];
(*
This is to save computations in future, remember
VEV of all numbers of X for standard set INDEX of indexes,
later just replace these indexes by needed ones.
*)
VEVX[n_] := VEVX[n] = VEV[INDEX /@ Range[n]];

(* here:
VEVX[4]

                                                           2
Delta[INDEX[1], INDEX[4]] Delta[INDEX[2], INDEX[3]] U[2, 1]  + 
 
                                                             2
  Delta[INDEX[1], INDEX[2]] Delta[INDEX[3], INDEX[4]] U[2, 1]  + 
 
  Delta[INDEX[1], INDEX[3]] Delta[INDEX[2], INDEX[4]] U[4, 1] + 
 
  Delta[INDEX[1], INDEX[4]] Delta[INDEX[2], INDEX[3]] U[4, 2] + 
 
  Delta[INDEX[1], INDEX[2]] Delta[INDEX[3], INDEX[4]] U[4, 2]

*)

(* These ar the dual amplitudes, as functions of momenta.
We also let the arguments be the lists of indexes instead of momenta.
In this case they are just treated adX operators.
Say:
Amp[{K[1],K[2],{al,be},K[3],{ga,de}},4] =
VEV[E^(I K[1].X))E^(I K[2].X)) X[al]X[be] E^(IK[3].X)) X[ga] X[de]];
The last number, 4 means that  we are expanding the
exponentials in vertex operators and keeping up to K^4 terms
in VEV.

We use the same trick as before. There are two, lists, the first
is the set of indexes for the X operators, the second one is
the  unexpanded part of initial list. We take the first term from
second list, process it and add some indexes to the first list.
*)

ClearAll[Amp];
Amp[Q_List,n_] := Amp[{},Q,n];(* at the beginning the first list is empty*)
Amp[{},{},n_] := 1;(* this is the trivial case *)
Amp[Ind_List,{}, n_] := 0/;OddQ[Length[Ind]];(* must be even number of X *)
Amp[Ind_List,{}, n_] :=
Amp[Ind,{},0] =
(*
Instead of recomputing each time, just compute the first time,
and later replace the indexes in the result
*)
Module[{len = Length[Ind],k},
	VEVX[len]/.Table[INDEX[k]->Ind[[k]],{k,len}]
	];
(*
If this is a zeroth order, ignore all momenta, just
pick the indexes of the X-operators from the Q-List
and pass them to the Index list.
*)
Amp[Ind_List,Q_List,0] := 
If[OddQ[Length[Ind]],
	0,
	Amp[Join[Ind,Flatten[Select[Q,Head[#]===List&]]],{},0]
	];
(*
This the main part of the amplitude computation.
process each term. If list, just pass to the index list,
otherwise expand exponential up to given order and
add the dummy indexes of X[...] to the list.
*)

Amp[Ind_List,Q_List,n_] :=
Module[{m,l,tbl,sum,term,Uni,mu = Ind,q = First[Q],r = Rest[Q]},
	 (*Print["Amp[",Ind,",",Q,",",n,"]"];*)
	If[Head[q]===List,
	 		Return[Amp[Join[mu,q],r,n]]
		];
	sum = Amp[mu,r,n];
	If[q===0,Return[sum]];(* zero momentum does not count!!*)
	Uni = Table[Unique[],{n}];(* dummy indexes*)
	Do[
	   tbl = Take[Uni,m];
(*
we replace every  momentum K[l] by its component K[l,dummy]
with corresponding dummy index from the table of unique symbols.
Then we multiply all these components, expand and use KRules.
*)
	   term = I^m/m! (Times @@ (q/.K[l_]->K[l,#]& /@ tbl)); 
	   (*Print[n,":::",m,"...",term];	*) 
	   sum += Expand[term Amp[Join[mu,tbl],r,n-m]]//.KRules
	    ,{m,n}
	];
	sum
]

(* test runs:
Amp[{{al,be},{ga,de}},0]/.{Delta[al,be]->0,Delta[ga,de]->0}

Delta[al, de]*Delta[be, ga]*U[2, 1]^2 + 
 
  Delta[al, ga]*Delta[be, de]*U[4, 1] + 
 
  Delta[al, de]*Delta[be, ga]*U[4, 2]

Amp[K/@ Range[4],2]

1 - (SP[K[1], K[1]]*U[2, 1])/2 - SP[K[1], K[2]]*U[2, 1] - 
 
  SP[K[1], K[3]]*U[2, 1] - SP[K[1], K[4]]*U[2, 1] - 
 
  (SP[K[2], K[2]]*U[2, 1])/2 - SP[K[2], K[3]]*U[2, 1] - 
 
  SP[K[2], K[4]]*U[2, 1] - (SP[K[3], K[3]]*U[2, 1])/2 - 
 
  SP[K[3], K[4]]*U[2, 1] - (SP[K[4], K[4]]*U[2, 1])/2

Amp[{K[1],K[2],{al,be}},2]

Delta[al, be]*U[2, 1] - (K[1, al]*K[1, be]*U[2, 1]^2)/2 - 
 
  K[1, be]*K[2, al]*U[2, 1]^2 - (K[2, al]*K[2, be]*U[2, 1]^2)/2 - 
 
  (Delta[al, be]*SP[K[1], K[1]]*U[2, 1]^2)/2 - 
 
  Delta[al, be]*SP[K[1], K[2]]*U[2, 1]^2 - 
 
  (Delta[al, be]*SP[K[2], K[2]]*U[2, 1]^2)/2 - 
 
  (K[1, al]*K[1, be]*U[4, 1])/2 - K[1, al]*K[2, be]*U[4, 1] - 
 
  (K[2, al]*K[2, be]*U[4, 1])/2 - (K[1, al]*K[1, be]*U[4, 2])/2 - 
 
  K[1, be]*K[2, al]*U[4, 2] - (K[2, al]*K[2, be]*U[4, 2])/2 - 
 
  (Delta[al, be]*SP[K[1], K[1]]*U[4, 2])/2 - 
 
  Delta[al, be]*SP[K[1], K[2]]*U[4, 2] - 
 
  (Delta[al, be]*SP[K[2], K[2]]*U[4, 2])/2

*)

(*
Now we are able to write down the equation.
First, the left side.
*)

ClearAll[LHS];(* Nmom == number of momenta K[i], compute K^(2 Order) or less*)
LHS[Nmom_,Ord_] := 
LHS[Nmom,Ord] =
Module[{mom},
	mom = K /@ Range[Nmom];(* list of these momenta *)
	(Plus @@(SP[#,#]& /@ mom))  Amp[mom, 2 Ord](* sum K^2 Amp[K...] *) 
	] ;

(*
test run (SP means scalar product ):
LHS[4,1]

(SP[K[1], K[1]] + SP[K[2], K[2]] + SP[K[3], K[3]] + 
 
    SP[K[4], K[4]])*(1 - (SP[K[1], K[1]]*U[2, 1])/2 - 
 
    SP[K[1], K[2]]*U[2, 1] - SP[K[1], K[3]]*U[2, 1] - 
 
    SP[K[1], K[4]]*U[2, 1] - (SP[K[2], K[2]]*U[2, 1])/2 - 
 
    SP[K[2], K[3]]*U[2, 1] - SP[K[2], K[4]]*U[2, 1] - 
 
    (SP[K[3], K[3]]*U[2, 1])/2 - SP[K[3], K[4]]*U[2, 1] - 
 
    (SP[K[4], K[4]]*U[2, 1])/2)

*)


(*
This was peanuts, look at the right side below.
First define couple of functions to speed up
computations of the RHS.
*)



(*
this function cyclicly symmetrizes the function
of momenta, by adding permutations, nothing fancy.
We do that to save computations of RHS. Set i = N,
compute, then cyclic symmetrize the result.
*)
CyclicRotate[F_, n_] :=
Module[{tmp,term, k, },
	tmp = term = F;
	Do[
		term = term/.{K[l_]:>K[Mod[l,n] + 1]};
		tmp += term,
		{k, n-1}];
	tmp
	]

(*
This an efficient way to select the given order terms
from a function F, too lengthy to completely expand.
We also integrate over xi and eta from 0 to 1. Ofcourse,
we do not call slow Mathematica integrator, just divide
the list of coefficients in xi (or eta) by the range of integers
of the same length, then sum up. 
*)
ClearAll[Ave];
Ave[F_,Ord_,xi_,eta_] :=
Module[{amp,EPS,Usub,k,l,lst},
	Usub = U[k_,l_] :> EPS^(k/2) U[k,l];
(* to pick up given order*)
	lst = CoefficientList[F/.Usub,EPS];
(*
there are two orders of EPS on the right side in the leading term,
so we add 2 + 1 = 3 to cut the terms of proper order
*)
	amp = Plus @@ Take[lst,Min[Length[lst],Ord + 3]];
	(* Print[amp];*)
	amp = CoefficientList[amp,xi];
	amp = Plus @@ (amp/Range[Length[amp]]);
	amp = CoefficientList[amp,eta];
	amp = Plus @@ (amp/Range[Length[amp]]);
	Expand[amp]
	];

(*
here comes the RHS, big and ugly.
*)
ClearAll[RHS];
RLS = Join[KRules,DeltaRules];
RHS[Nmom_,Ord_] := 
RHS[Nmom,Ord] =
Module[{i,j,k,n,ans, moms,mom1,mom2,delta,
	xi, eta, al,be, ga, de, amp, MomTens,AvRule},
	moms = K /@ Range[Nmom];(* all momenta*)
	ans = 0; i = Nmom;
	For[j = 1, j < Nmom , j++,
(* one part of the loop *)
		mom1 = Take[moms,{j+1,i-1}];
		mom1 = Join[{eta K[j]},mom1,{(1-xi)K[i]}];
(* the second part *)
		mom2 = Take[moms,j-1];
		mom2 = Join[{xi K[i]},mom2,{(1-eta)K[j]}];
		(* Print[mom1,mom2]; *)
(* the transfer momentum, pick the shortest of two equal sums *)
		delta = If[2 j  < i, -(Plus @@ mom2), Plus @@ mom1];
		PrependTo[mom2,delta];
(*
This tensor times X[al] X[be] \otimes X[ga]X[de] gives
the same as [X[nu]X[al]]K[i,al] \otimes [X[nu] X[de]] K[j,de],
which is what we have in equation
*)
		MomTens = 
		Delta[be, ga]*K[i,al]*K[j,de] - 
 		Delta[al, ga]*K[i,be]*K[j,de] - 
		Delta[be, de]*K[i,al]*K[j,ga] + 
 		Delta[al, de]*K[i,be]*K[j,ga];
(* The W' W' term *)	
		If[Ord > 1, (* for smaller Ord this term vanishes *)
			amp = Amp[Join[{-delta}, mom1,{{al,be}}], 2(Ord-1)]\
			/.Delta[al,be]->0;
			amp *= Amp[Join[mom2, {{ga,de}}], 2(Ord-1)]\
			/.Delta[ga,de]->0;
			amp = Ave[amp,Ord,xi,eta];
			(*Print[ONE,amp];*)
			ans += Expand[MomTens amp]//.RLS 
			];
(* The W'' W term *)
		amp = Amp[Join[mom1, {{al,be}},{-delta},{{ga,de}}], 2 Ord]\
		/.{Delta[al,be]->0,Delta[ga,de]->0};
		amp = Expand[MomTens amp]//.RLS;
		amp *= Amp[mom2, 2 Ord];
		amp = Ave[amp,Ord,xi,eta];
		(*Print["TWO :",amp];*)
		ans +=  amp
		];
	CyclicRotate[ans,Nmom]
	]

(* here  is the test run:
RHS[2,0]

-4*SP[K[1], K[2]]*U[2, 1]^2 + 4*d*SP[K[1], K[2]]*U[2, 1]^2 + 
 
  4*SP[K[1], K[2]]*U[4, 1] - 4*d*SP[K[1], K[2]]*U[4, 1] - 
 
  4*SP[K[1], K[2]]*U[4, 2] + 4*d*SP[K[1], K[2]]*U[4, 2]

LHS[2,0]

SP[K[1], K[1]] + SP[K[2], K[2]]

RHS[2,1]

-4*SP[K[1], K[2]]*U[2, 1]^2 + 4*d*SP[K[1], K[2]]*U[2, 1]^2 + 
 
  (16*SP[K[1], K[1]]*SP[K[1], K[2]]*U[2, 1]^3)/3 - 
 
  (16*d*SP[K[1], K[1]]*SP[K[1], K[2]]*U[2, 1]^3)/3 + 
 
  (11*SP[K[1], K[2]]^2*U[2, 1]^3)/2 - 
 
  (29*d*SP[K[1], K[2]]^2*U[2, 1]^3)/4 + 
 
  (7*SP[K[1], K[1]]*SP[K[2], K[2]]*U[2, 1]^3)/2 - 
 
  (7*d*SP[K[1], K[1]]*SP[K[2], K[2]]*U[2, 1]^3)/4 + 
 
  (16*SP[K[1], K[2]]*SP[K[2], K[2]]*U[2, 1]^3)/3 - 
 
  (16*d*SP[K[1], K[2]]*SP[K[2], K[2]]*U[2, 1]^3)/3 + 
 
  4*SP[K[1], K[2]]*U[4, 1] - 4*d*SP[K[1], K[2]]*U[4, 1] - 
 
  (20*SP[K[1], K[1]]*SP[K[1], K[2]]*U[2, 1]*U[4, 1])/3 + 
 
  (20*d*SP[K[1], K[1]]*SP[K[1], K[2]]*U[2, 1]*U[4, 1])/3 - 
 
  (9*SP[K[1], K[2]]^2*U[2, 1]*U[4, 1])/2 + 
 
  (31*d*SP[K[1], K[2]]^2*U[2, 1]*U[4, 1])/4 - 
 
  (13*SP[K[1], K[1]]*SP[K[2], K[2]]*U[2, 1]*U[4, 1])/2 + 
 
  (13*d*SP[K[1], K[1]]*SP[K[2], K[2]]*U[2, 1]*U[4, 1])/4 - 
 
  (20*SP[K[1], K[2]]*SP[K[2], K[2]]*U[2, 1]*U[4, 1])/3 + 
 
  (20*d*SP[K[1], K[2]]*SP[K[2], K[2]]*U[2, 1]*U[4, 1])/3 - 
 
  4*SP[K[1], K[2]]*U[4, 2] + 4*d*SP[K[1], K[2]]*U[4, 2] + 
 
  (28*SP[K[1], K[1]]*SP[K[1], K[2]]*U[2, 1]*U[4, 2])/3 - 
 
  (28*d*SP[K[1], K[1]]*SP[K[1], K[2]]*U[2, 1]*U[4, 2])/3 + 
 
  (13*SP[K[1], K[2]]^2*U[2, 1]*U[4, 2])/2 - 
 
  (43*d*SP[K[1], K[2]]^2*U[2, 1]*U[4, 2])/4 + 
 
  (17*SP[K[1], K[1]]*SP[K[2], K[2]]*U[2, 1]*U[4, 2])/2 - 
 
  (17*d*SP[K[1], K[1]]*SP[K[2], K[2]]*U[2, 1]*U[4, 2])/4 + 
 
  (28*SP[K[1], K[2]]*SP[K[2], K[2]]*U[2, 1]*U[4, 2])/3 - 
 
  (28*d*SP[K[1], K[2]]*SP[K[2], K[2]]*U[2, 1]*U[4, 2])/3 + 
 
  2*SP[K[1], K[1]]*SP[K[1], K[2]]*U[6, 1] - 
 
  2*d*SP[K[1], K[1]]*SP[K[1], K[2]]*U[6, 1] + 
 
  (5*SP[K[1], K[2]]^2*U[6, 1])/2 - 
 
  (11*d*SP[K[1], K[2]]^2*U[6, 1])/4 + 
 
  (SP[K[1], K[1]]*SP[K[2], K[2]]*U[6, 1])/2 - 
 
  (d*SP[K[1], K[1]]*SP[K[2], K[2]]*U[6, 1])/4 + 
 
  2*SP[K[1], K[2]]*SP[K[2], K[2]]*U[6, 1] - 
 
  2*d*SP[K[1], K[2]]*SP[K[2], K[2]]*U[6, 1] - 
 
  (2*SP[K[1], K[1]]*SP[K[1], K[2]]*U[6, 2])/3 + 
 
  (2*d*SP[K[1], K[1]]*SP[K[1], K[2]]*U[6, 2])/3 - 
 
  (7*SP[K[1], K[2]]^2*U[6, 2])/2 + 
 
  (9*d*SP[K[1], K[2]]^2*U[6, 2])/4 + 
 
  (5*SP[K[1], K[1]]*SP[K[2], K[2]]*U[6, 2])/2 - 
 
  (5*d*SP[K[1], K[1]]*SP[K[2], K[2]]*U[6, 2])/4 - 
 
  (2*SP[K[1], K[2]]*SP[K[2], K[2]]*U[6, 2])/3 + 
 
  (2*d*SP[K[1], K[2]]*SP[K[2], K[2]]*U[6, 2])/3 + 
 
  (8*SP[K[1], K[1]]*SP[K[1], K[2]]*U[6, 3])/3 - 
 
  (8*d*SP[K[1], K[1]]*SP[K[1], K[2]]*U[6, 3])/3 + 
 
  2*SP[K[1], K[2]]^2*U[6, 3] - 3*d*SP[K[1], K[2]]^2*U[6, 3] + 
 
  2*SP[K[1], K[1]]*SP[K[2], K[2]]*U[6, 3] - 
 
  d*SP[K[1], K[1]]*SP[K[2], K[2]]*U[6, 3] + 
 
  (8*SP[K[1], K[2]]*SP[K[2], K[2]]*U[6, 3])/3 - 
 
  (8*d*SP[K[1], K[2]]*SP[K[2], K[2]]*U[6, 3])/3 - 
 
  (14*SP[K[1], K[1]]*SP[K[1], K[2]]*U[6, 4])/3 + 
 
  (14*d*SP[K[1], K[1]]*SP[K[1], K[2]]*U[6, 4])/3 - 
 
  (SP[K[1], K[2]]^2*U[6, 4])/2 + 
 
  (15*d*SP[K[1], K[2]]^2*U[6, 4])/4 - 
 
  (13*SP[K[1], K[1]]*SP[K[2], K[2]]*U[6, 4])/2 + 
 
  (13*d*SP[K[1], K[1]]*SP[K[2], K[2]]*U[6, 4])/4 - 
 
  (14*SP[K[1], K[2]]*SP[K[2], K[2]]*U[6, 4])/3 + 
 
  (14*d*SP[K[1], K[2]]*SP[K[2], K[2]]*U[6, 4])/3 + 
 
  (2*SP[K[1], K[1]]*SP[K[1], K[2]]*U[6, 5])/3 - 
 
  (2*d*SP[K[1], K[1]]*SP[K[1], K[2]]*U[6, 5])/3 - 
 
  (SP[K[1], K[2]]^2*U[6, 5])/2 - (d*SP[K[1], K[2]]^2*U[6, 5])/4 + 
 
  (3*SP[K[1], K[1]]*SP[K[2], K[2]]*U[6, 5])/2 - 
 
  (3*d*SP[K[1], K[1]]*SP[K[2], K[2]]*U[6, 5])/4 + 
 
  (2*SP[K[1], K[2]]*SP[K[2], K[2]]*U[6, 5])/3 - 
 
  (2*d*SP[K[1], K[2]]*SP[K[2], K[2]]*U[6, 5])/3

*)

(* Now we extract equations for coefficients in front
of various products of momenta.
*)

(*
Just the improvement of Mathematicas //. operator.
Here we impose the ri`ule, by expanding after application
and repeating while it changes
*)
Impose[F_,rl_] := FixedPoint[Expand[#/.rl]&,F];


ClearAll[Eq];
Specials ={SP};(* For the Beautify, remember? those we pick *)
net = {}; (* the list of equations *)
Eq[Nmom_,Ord_] :=
Eq[Nmom,Ord] = 
Module[{tmp,k},
	tmp = LHS[Nmom,Ord] - RHS[Nmom,Ord];
(* express the last momentum thru the rest, to reduce indepent terms *)
	sub = {K[Nmom]:>-Sum[K[k],{k,Nmom-1}]};
	tmp = tmp/.sub;
	tmp = Impose[tmp,KRules];
(*
We pass to Beautify[,] in a second argument
the operator which appends the term to the net list of terms,
unless there is such term already.
*)
	Beautify[tmp,Module[{},net = Union[net,{#}];#]&]
	]

(* the test runs:
Eq[2,0]

SP[K[1], K[1]]*(2 - 4*U[2, 1]^2 + 4*d*U[2, 1]^2 + 4*U[4, 1] - 
 
    4*d*U[4, 1] - 4*U[4, 2] + 4*d*U[4, 2])

net

{2 - 4*U[2, 1]^2 + 4*d*U[2, 1]^2 + 4*U[4, 1] - 4*d*U[4, 1] - 
 
   4*U[4, 2] + 4*d*U[4, 2]}

Eq[2,1]

SP[K[1], K[1]]*(2 - 4*U[2, 1]^2 + 4*d*U[2, 1]^2 + 4*U[4, 1] - 
 
     4*d*U[4, 1] - 4*U[4, 2] + 4*d*U[4, 2]) + 
 
  SP[K[1], K[1]]^2*((5*U[2, 1]^3)/3 - (5*d*U[2, 1]^3)/3 - 
 
     (7*U[2, 1]*U[4, 1])/3 + (7*d*U[2, 1]*U[4, 1])/3 + 
 
     (11*U[2, 1]*U[4, 2])/3 - (11*d*U[2, 1]*U[4, 2])/3 + U[6, 1] - 
 
     d*U[6, 1] - U[6, 2]/3 + (d*U[6, 2])/3 + (4*U[6, 3])/3 - 
 
     (4*d*U[6, 3])/3 - (7*U[6, 4])/3 + (7*d*U[6, 4])/3 + 
 
     U[6, 5]/3 - (d*U[6, 5])/3)

net

{2 - 4*U[2, 1]^2 + 4*d*U[2, 1]^2 + 4*U[4, 1] - 4*d*U[4, 1] - 
 
   4*U[4, 2] + 4*d*U[4, 2], 
 
  (5*U[2, 1]^3)/3 - (5*d*U[2, 1]^3)/3 - (7*U[2, 1]*U[4, 1])/3 + 
 
   (7*d*U[2, 1]*U[4, 1])/3 + (11*U[2, 1]*U[4, 2])/3 - 
 
   (11*d*U[2, 1]*U[4, 2])/3 + U[6, 1] - d*U[6, 1] - U[6, 2]/3 + 
 
   (d*U[6, 2])/3 + (4*U[6, 3])/3 - (4*d*U[6, 3])/3 - 
 
   (7*U[6, 4])/3 + (7*d*U[6, 4])/3 + U[6, 5]/3 - (d*U[6, 5])/3}

Eq[3,1]

(SP[K[1], K[1]] + SP[K[1], K[2]] + SP[K[2], K[2]])*
 
   (2 - 4*U[2, 1]^2 + 4*d*U[2, 1]^2 + 4*U[4, 1] - 4*d*U[4, 1] - 
 
     4*U[4, 2] + 4*d*U[4, 2]) + 
 
  (SP[K[1], K[1]]*SP[K[1], K[2]] + SP[K[1], K[2]]*SP[K[2], K[2]])*
 
   ((10*U[2, 1]^3)/3 - (10*d*U[2, 1]^3)/3 - 
 
     (14*U[2, 1]*U[4, 1])/3 + (14*d*U[2, 1]*U[4, 1])/3 + 
 
     (22*U[2, 1]*U[4, 2])/3 - (22*d*U[2, 1]*U[4, 2])/3 + 
 
     2*U[6, 1] - 2*d*U[6, 1] - (2*U[6, 2])/3 + (2*d*U[6, 2])/3 + 
 
     (8*U[6, 3])/3 - (8*d*U[6, 3])/3 - (14*U[6, 4])/3 + 
 
     (14*d*U[6, 4])/3 + (2*U[6, 5])/3 - (2*d*U[6, 5])/3) + 
 
  SP[K[1], K[1]]*SP[K[2], K[2]]*
 
   ((-5*U[2, 1]^3)/6 - (35*d*U[2, 1]^3)/12 + 
 
     (7*U[2, 1]*U[4, 1])/6 + (49*d*U[2, 1]*U[4, 1])/12 - 
 
     (11*U[2, 1]*U[4, 2])/6 - (77*d*U[2, 1]*U[4, 2])/12 - 
 
     U[6, 1]/2 - (7*d*U[6, 1])/4 + U[6, 2]/6 + (7*d*U[6, 2])/12 - 
 
     (2*U[6, 3])/3 - (7*d*U[6, 3])/3 + (7*U[6, 4])/6 + 
 
     (49*d*U[6, 4])/12 - U[6, 5]/6 - (7*d*U[6, 5])/12) + 
 
  SP[K[1], K[2]]^2*((35*U[2, 1]^3)/6 - (25*d*U[2, 1]^3)/12 - 
 
     (49*U[2, 1]*U[4, 1])/6 + (35*d*U[2, 1]*U[4, 1])/12 + 
 
     (77*U[2, 1]*U[4, 2])/6 - (55*d*U[2, 1]*U[4, 2])/12 + 
 
     (7*U[6, 1])/2 - (5*d*U[6, 1])/4 - (7*U[6, 2])/6 + 
 
     (5*d*U[6, 2])/12 + (14*U[6, 3])/3 - (5*d*U[6, 3])/3 - 
 
     (49*U[6, 4])/6 + (35*d*U[6, 4])/12 + (7*U[6, 5])/6 - 
 
     (5*d*U[6, 5])/12) + (SP[K[1], K[1]]^2 + SP[K[2], K[2]]^2)*
 
   ((5*U[2, 1]^3)/3 - (5*d*U[2, 1]^3)/3 - (7*U[2, 1]*U[4, 1])/3 + 
 
     (7*d*U[2, 1]*U[4, 1])/3 + (11*U[2, 1]*U[4, 2])/3 - 
 
     (11*d*U[2, 1]*U[4, 2])/3 + U[6, 1] - d*U[6, 1] - U[6, 2]/3 + 
 
     (d*U[6, 2])/3 + (4*U[6, 3])/3 - (4*d*U[6, 3])/3 - 
 
     (7*U[6, 4])/3 + (7*d*U[6, 4])/3 + U[6, 5]/3 - (d*U[6, 5])/3)

Eq[4,1]

(SP[K[1], K[1]] + SP[K[1], K[2]] + SP[K[1], K[3]] + 
 
     SP[K[2], K[2]] + SP[K[2], K[3]] + SP[K[3], K[3]])*
 
   (2 - 4*U[2, 1]^2 + 4*d*U[2, 1]^2 + 4*U[4, 1] - 4*d*U[4, 1] - 
 
     4*U[4, 2] + 4*d*U[4, 2]) + 
 
  SP[K[1], K[2]]*SP[K[2], K[3]]*
 
   ((5*U[2, 1]^3)/3 - (55*d*U[2, 1]^3)/6 - (7*U[2, 1]*U[4, 1])/3 + 
 
     (77*d*U[2, 1]*U[4, 1])/6 + (11*U[2, 1]*U[4, 2])/3 - 
 
     (121*d*U[2, 1]*U[4, 2])/6 + U[6, 1] - (11*d*U[6, 1])/2 - 
 
     U[6, 2]/3 + (11*d*U[6, 2])/6 + (4*U[6, 3])/3 - 
 
     (22*d*U[6, 3])/3 - (7*U[6, 4])/3 + (77*d*U[6, 4])/6 + 
 
     U[6, 5]/3 - (11*d*U[6, 5])/6) + 
 
  (SP[K[1], K[1]]*SP[K[2], K[3]] + SP[K[1], K[2]]*SP[K[3], K[3]])*
 
   ((-5*U[2, 1]^3)/3 - (35*d*U[2, 1]^3)/6 + (7*U[2, 1]*U[4, 1])/3 + 
 
     (49*d*U[2, 1]*U[4, 1])/6 - (11*U[2, 1]*U[4, 2])/3 - 
 
     (77*d*U[2, 1]*U[4, 2])/6 - U[6, 1] - (7*d*U[6, 1])/2 + 
 
     U[6, 2]/3 + (7*d*U[6, 2])/6 - (4*U[6, 3])/3 - 
 
     (14*d*U[6, 3])/3 + (7*U[6, 4])/3 + (49*d*U[6, 4])/6 - 
 
     U[6, 5]/3 - (7*d*U[6, 5])/6) + 
 
  (SP[K[1], K[2]]*SP[K[1], K[3]] + SP[K[1], K[3]]*SP[K[2], K[3]])*
 
   ((35*U[2, 1]^3)/3 - (25*d*U[2, 1]^3)/6 - 
 
     (49*U[2, 1]*U[4, 1])/3 + (35*d*U[2, 1]*U[4, 1])/6 + 
 
     (77*U[2, 1]*U[4, 2])/3 - (55*d*U[2, 1]*U[4, 2])/6 + 
 
     7*U[6, 1] - (5*d*U[6, 1])/2 - (7*U[6, 2])/3 + 
 
     (5*d*U[6, 2])/6 + (28*U[6, 3])/3 - (10*d*U[6, 3])/3 - 
 
     (49*U[6, 4])/3 + (35*d*U[6, 4])/6 + (7*U[6, 5])/3 - 
 
     (5*d*U[6, 5])/6) + (SP[K[1], K[1]]*SP[K[1], K[2]] + 
 
     SP[K[1], K[1]]*SP[K[1], K[3]] + 
 
     SP[K[1], K[2]]*SP[K[2], K[2]] + 
 
     SP[K[2], K[2]]*SP[K[2], K[3]] + 
 
     SP[K[1], K[3]]*SP[K[3], K[3]] + SP[K[2], K[3]]*SP[K[3], K[3]])*
 
   ((10*U[2, 1]^3)/3 - (10*d*U[2, 1]^3)/3 - 
 
     (14*U[2, 1]*U[4, 1])/3 + (14*d*U[2, 1]*U[4, 1])/3 + 
 
     (22*U[2, 1]*U[4, 2])/3 - (22*d*U[2, 1]*U[4, 2])/3 + 
 
     2*U[6, 1] - 2*d*U[6, 1] - (2*U[6, 2])/3 + (2*d*U[6, 2])/3 + 
 
     (8*U[6, 3])/3 - (8*d*U[6, 3])/3 - (14*U[6, 4])/3 + 
 
     (14*d*U[6, 4])/3 + (2*U[6, 5])/3 - (2*d*U[6, 5])/3) + 
 
  (SP[K[1], K[1]]*SP[K[2], K[2]] + SP[K[1], K[1]]*SP[K[3], K[3]] + 
 
     SP[K[2], K[2]]*SP[K[3], K[3]])*
 
   ((-5*U[2, 1]^3)/6 - (35*d*U[2, 1]^3)/12 + 
 
     (7*U[2, 1]*U[4, 1])/6 + (49*d*U[2, 1]*U[4, 1])/12 - 
 
     (11*U[2, 1]*U[4, 2])/6 - (77*d*U[2, 1]*U[4, 2])/12 - 
 
     U[6, 1]/2 - (7*d*U[6, 1])/4 + U[6, 2]/6 + (7*d*U[6, 2])/12 - 
 
     (2*U[6, 3])/3 - (7*d*U[6, 3])/3 + (7*U[6, 4])/6 + 
 
     (49*d*U[6, 4])/12 - U[6, 5]/6 - (7*d*U[6, 5])/12) + 
 
  (SP[K[1], K[2]]^2 + SP[K[1], K[3]]^2 + SP[K[2], K[3]]^2)*
 
   ((35*U[2, 1]^3)/6 - (25*d*U[2, 1]^3)/12 - 
 
     (49*U[2, 1]*U[4, 1])/6 + (35*d*U[2, 1]*U[4, 1])/12 + 
 
     (77*U[2, 1]*U[4, 2])/6 - (55*d*U[2, 1]*U[4, 2])/12 + 
 
     (7*U[6, 1])/2 - (5*d*U[6, 1])/4 - (7*U[6, 2])/6 + 
 
     (5*d*U[6, 2])/12 + (14*U[6, 3])/3 - (5*d*U[6, 3])/3 - 
 
     (49*U[6, 4])/6 + (35*d*U[6, 4])/12 + (7*U[6, 5])/6 - 
 
     (5*d*U[6, 5])/12) + (SP[K[1], K[1]]^2 + SP[K[2], K[2]]^2 + 
 
     SP[K[3], K[3]]^2)*((5*U[2, 1]^3)/3 - (5*d*U[2, 1]^3)/3 - 
 
     (7*U[2, 1]*U[4, 1])/3 + (7*d*U[2, 1]*U[4, 1])/3 + 
 
     (11*U[2, 1]*U[4, 2])/3 - (11*d*U[2, 1]*U[4, 2])/3 + U[6, 1] - 
 
     d*U[6, 1] - U[6, 2]/3 + (d*U[6, 2])/3 + (4*U[6, 3])/3 - 
 
     (4*d*U[6, 3])/3 - (7*U[6, 4])/3 + (7*d*U[6, 4])/3 + 
 
     U[6, 5]/3 - (d*U[6, 5])/3) + 
 
  SP[K[1], K[3]]*SP[K[2], K[2]]*
 
   ((25*U[2, 1]^3)/3 - (5*d*U[2, 1]^3)/6 - (35*U[2, 1]*U[4, 1])/3 + 
 
     (7*d*U[2, 1]*U[4, 1])/6 + (55*U[2, 1]*U[4, 2])/3 - 
 
     (11*d*U[2, 1]*U[4, 2])/6 + 5*U[6, 1] - (d*U[6, 1])/2 - 
 
     (5*U[6, 2])/3 + (d*U[6, 2])/6 + (20*U[6, 3])/3 - 
 
     (2*d*U[6, 3])/3 - (35*U[6, 4])/3 + (7*d*U[6, 4])/6 + 
 
     (5*U[6, 5])/3 - (d*U[6, 5])/6)

Eq[5,1]

(SP[K[1], K[1]] + SP[K[1], K[2]] + SP[K[1], K[3]] + 
 
     SP[K[1], K[4]] + SP[K[2], K[2]] + SP[K[2], K[3]] + 
 
     SP[K[2], K[4]] + SP[K[3], K[3]] + SP[K[3], K[4]] + 
 
     SP[K[4], K[4]])*(2 - 4*U[2, 1]^2 + 4*d*U[2, 1]^2 + 4*U[4, 1] - 
 
     4*d*U[4, 1] - 4*U[4, 2] + 4*d*U[4, 2]) + 
 
  SP[K[1], K[2]]*SP[K[3], K[4]]*
 
   ((-10*U[2, 1]^3)/3 - (35*d*U[2, 1]^3)/3 + 
 
     (14*U[2, 1]*U[4, 1])/3 + (49*d*U[2, 1]*U[4, 1])/3 - 
 
     (22*U[2, 1]*U[4, 2])/3 - (77*d*U[2, 1]*U[4, 2])/3 - 
 
     2*U[6, 1] - 7*d*U[6, 1] + (2*U[6, 2])/3 + (7*d*U[6, 2])/3 - 
 
     (8*U[6, 3])/3 - (28*d*U[6, 3])/3 + (14*U[6, 4])/3 + 
 
     (49*d*U[6, 4])/3 - (2*U[6, 5])/3 - (7*d*U[6, 5])/3) + 
 
  (SP[K[1], K[2]]*SP[K[2], K[3]] + SP[K[1], K[2]]*SP[K[2], K[4]] + 
 
     SP[K[1], K[3]]*SP[K[3], K[4]] + SP[K[2], K[3]]*SP[K[3], K[4]])*
 
   ((5*U[2, 1]^3)/3 - (55*d*U[2, 1]^3)/6 - (7*U[2, 1]*U[4, 1])/3 + 
 
     (77*d*U[2, 1]*U[4, 1])/6 + (11*U[2, 1]*U[4, 2])/3 - 
 
     (121*d*U[2, 1]*U[4, 2])/6 + U[6, 1] - (11*d*U[6, 1])/2 - 
 
     U[6, 2]/3 + (11*d*U[6, 2])/6 + (4*U[6, 3])/3 - 
 
     (22*d*U[6, 3])/3 - (7*U[6, 4])/3 + (77*d*U[6, 4])/6 + 
 
     U[6, 5]/3 - (11*d*U[6, 5])/6) + 
 
  SP[K[1], K[3]]*SP[K[2], K[4]]*
 
   ((20*U[2, 1]^3)/3 - (20*d*U[2, 1]^3)/3 - 
 
     (28*U[2, 1]*U[4, 1])/3 + (28*d*U[2, 1]*U[4, 1])/3 + 
 
     (44*U[2, 1]*U[4, 2])/3 - (44*d*U[2, 1]*U[4, 2])/3 + 
 
     4*U[6, 1] - 4*d*U[6, 1] - (4*U[6, 2])/3 + (4*d*U[6, 2])/3 + 
 
     (16*U[6, 3])/3 - (16*d*U[6, 3])/3 - (28*U[6, 4])/3 + 
 
     (28*d*U[6, 4])/3 + (4*U[6, 5])/3 - (4*d*U[6, 5])/3) + 
 
  (SP[K[1], K[1]]*SP[K[2], K[3]] + SP[K[1], K[1]]*SP[K[2], K[4]] + 
 
     SP[K[1], K[2]]*SP[K[3], K[3]] + 
 
     SP[K[1], K[1]]*SP[K[3], K[4]] + 
 
     SP[K[2], K[2]]*SP[K[3], K[4]] + 
 
     SP[K[1], K[2]]*SP[K[4], K[4]] + 
 
     SP[K[1], K[3]]*SP[K[4], K[4]] + SP[K[2], K[3]]*SP[K[4], K[4]])*
 
   ((-5*U[2, 1]^3)/3 - (35*d*U[2, 1]^3)/6 + (7*U[2, 1]*U[4, 1])/3 + 
 
     (49*d*U[2, 1]*U[4, 1])/6 - (11*U[2, 1]*U[4, 2])/3 - 
 
     (77*d*U[2, 1]*U[4, 2])/6 - U[6, 1] - (7*d*U[6, 1])/2 + 
 
     U[6, 2]/3 + (7*d*U[6, 2])/6 - (4*U[6, 3])/3 - 
 
     (14*d*U[6, 3])/3 + (7*U[6, 4])/3 + (49*d*U[6, 4])/6 - 
 
     U[6, 5]/3 - (7*d*U[6, 5])/6) + 
 
  (SP[K[1], K[2]]*SP[K[1], K[3]] + SP[K[1], K[2]]*SP[K[1], K[4]] + 
 
     SP[K[1], K[3]]*SP[K[1], K[4]] + 
 
     SP[K[1], K[3]]*SP[K[2], K[3]] + 
 
     SP[K[1], K[4]]*SP[K[2], K[4]] + 
 
     SP[K[2], K[3]]*SP[K[2], K[4]] + 
 
     SP[K[1], K[4]]*SP[K[3], K[4]] + SP[K[2], K[4]]*SP[K[3], K[4]])*
 
   ((35*U[2, 1]^3)/3 - (25*d*U[2, 1]^3)/6 - 
 
     (49*U[2, 1]*U[4, 1])/3 + (35*d*U[2, 1]*U[4, 1])/6 + 
 
     (77*U[2, 1]*U[4, 2])/3 - (55*d*U[2, 1]*U[4, 2])/6 + 
 
     7*U[6, 1] - (5*d*U[6, 1])/2 - (7*U[6, 2])/3 + 
 
     (5*d*U[6, 2])/6 + (28*U[6, 3])/3 - (10*d*U[6, 3])/3 - 
 
     (49*U[6, 4])/3 + (35*d*U[6, 4])/6 + (7*U[6, 5])/3 - 
 
     (5*d*U[6, 5])/6) + (SP[K[1], K[1]]*SP[K[1], K[2]] + 
 
     SP[K[1], K[1]]*SP[K[1], K[3]] + 
 
     SP[K[1], K[1]]*SP[K[1], K[4]] + 
 
     SP[K[1], K[2]]*SP[K[2], K[2]] + 
 
     SP[K[2], K[2]]*SP[K[2], K[3]] + 
 
     SP[K[2], K[2]]*SP[K[2], K[4]] + 
 
     SP[K[1], K[3]]*SP[K[3], K[3]] + 
 
     SP[K[2], K[3]]*SP[K[3], K[3]] + 
 
     SP[K[3], K[3]]*SP[K[3], K[4]] + 
 
     SP[K[1], K[4]]*SP[K[4], K[4]] + 
 
     SP[K[2], K[4]]*SP[K[4], K[4]] + SP[K[3], K[4]]*SP[K[4], K[4]])*
 
   ((10*U[2, 1]^3)/3 - (10*d*U[2, 1]^3)/3 - 
 
     (14*U[2, 1]*U[4, 1])/3 + (14*d*U[2, 1]*U[4, 1])/3 + 
 
     (22*U[2, 1]*U[4, 2])/3 - (22*d*U[2, 1]*U[4, 2])/3 + 
 
     2*U[6, 1] - 2*d*U[6, 1] - (2*U[6, 2])/3 + (2*d*U[6, 2])/3 + 
 
     (8*U[6, 3])/3 - (8*d*U[6, 3])/3 - (14*U[6, 4])/3 + 
 
     (14*d*U[6, 4])/3 + (2*U[6, 5])/3 - (2*d*U[6, 5])/3) + 
 
  (SP[K[1], K[1]]*SP[K[2], K[2]] + SP[K[1], K[1]]*SP[K[3], K[3]] + 
 
     SP[K[2], K[2]]*SP[K[3], K[3]] + 
 
     SP[K[1], K[1]]*SP[K[4], K[4]] + 
 
     SP[K[2], K[2]]*SP[K[4], K[4]] + SP[K[3], K[3]]*SP[K[4], K[4]])*
 
   ((-5*U[2, 1]^3)/6 - (35*d*U[2, 1]^3)/12 + 
 
     (7*U[2, 1]*U[4, 1])/6 + (49*d*U[2, 1]*U[4, 1])/12 - 
 
     (11*U[2, 1]*U[4, 2])/6 - (77*d*U[2, 1]*U[4, 2])/12 - 
 
     U[6, 1]/2 - (7*d*U[6, 1])/4 + U[6, 2]/6 + (7*d*U[6, 2])/12 - 
 
     (2*U[6, 3])/3 - (7*d*U[6, 3])/3 + (7*U[6, 4])/6 + 
 
     (49*d*U[6, 4])/12 - U[6, 5]/6 - (7*d*U[6, 5])/12) + 
 
  (SP[K[1], K[2]]^2 + SP[K[1], K[3]]^2 + SP[K[1], K[4]]^2 + 
 
     SP[K[2], K[3]]^2 + SP[K[2], K[4]]^2 + SP[K[3], K[4]]^2)*
 
   ((35*U[2, 1]^3)/6 - (25*d*U[2, 1]^3)/12 - 
 
     (49*U[2, 1]*U[4, 1])/6 + (35*d*U[2, 1]*U[4, 1])/12 + 
 
     (77*U[2, 1]*U[4, 2])/6 - (55*d*U[2, 1]*U[4, 2])/12 + 
 
     (7*U[6, 1])/2 - (5*d*U[6, 1])/4 - (7*U[6, 2])/6 + 
 
     (5*d*U[6, 2])/12 + (14*U[6, 3])/3 - (5*d*U[6, 3])/3 - 
 
     (49*U[6, 4])/6 + (35*d*U[6, 4])/12 + (7*U[6, 5])/6 - 
 
     (5*d*U[6, 5])/12) + (SP[K[1], K[1]]^2 + SP[K[2], K[2]]^2 + 
 
     SP[K[3], K[3]]^2 + SP[K[4], K[4]]^2)*
 
   ((5*U[2, 1]^3)/3 - (5*d*U[2, 1]^3)/3 - (7*U[2, 1]*U[4, 1])/3 + 
 
     (7*d*U[2, 1]*U[4, 1])/3 + (11*U[2, 1]*U[4, 2])/3 - 
 
     (11*d*U[2, 1]*U[4, 2])/3 + U[6, 1] - d*U[6, 1] - U[6, 2]/3 + 
 
     (d*U[6, 2])/3 + (4*U[6, 3])/3 - (4*d*U[6, 3])/3 - 
 
     (7*U[6, 4])/3 + (7*d*U[6, 4])/3 + U[6, 5]/3 - (d*U[6, 5])/3) + 
 
  SP[K[1], K[4]]*SP[K[2], K[3]]*
 
   ((50*U[2, 1]^3)/3 - (5*d*U[2, 1]^3)/3 - (70*U[2, 1]*U[4, 1])/3 + 
 
     (7*d*U[2, 1]*U[4, 1])/3 + (110*U[2, 1]*U[4, 2])/3 - 
 
     (11*d*U[2, 1]*U[4, 2])/3 + 10*U[6, 1] - d*U[6, 1] - 
 
     (10*U[6, 2])/3 + (d*U[6, 2])/3 + (40*U[6, 3])/3 - 
 
     (4*d*U[6, 3])/3 - (70*U[6, 4])/3 + (7*d*U[6, 4])/3 + 
 
     (10*U[6, 5])/3 - (d*U[6, 5])/3) + 
 
  (SP[K[1], K[3]]*SP[K[2], K[2]] + SP[K[1], K[4]]*SP[K[2], K[2]] + 
 
     SP[K[1], K[4]]*SP[K[3], K[3]] + SP[K[2], K[4]]*SP[K[3], K[3]])*
 
   ((25*U[2, 1]^3)/3 - (5*d*U[2, 1]^3)/6 - (35*U[2, 1]*U[4, 1])/3 + 
 
     (7*d*U[2, 1]*U[4, 1])/6 + (55*U[2, 1]*U[4, 2])/3 - 
 
     (11*d*U[2, 1]*U[4, 2])/6 + 5*U[6, 1] - (d*U[6, 1])/2 - 
 
     (5*U[6, 2])/3 + (d*U[6, 2])/6 + (20*U[6, 3])/3 - 
 
     (2*d*U[6, 3])/3 - (35*U[6, 4])/3 + (7*d*U[6, 4])/6 + 
 
     (5*U[6, 5])/3 - (d*U[6, 5])/6)

net

{2 - 4*U[2, 1]^2 + 4*d*U[2, 1]^2 + 4*U[4, 1] - 4*d*U[4, 1] - 
 
   4*U[4, 2] + 4*d*U[4, 2], 
 
  (-10*U[2, 1]^3)/3 - (35*d*U[2, 1]^3)/3 + (14*U[2, 1]*U[4, 1])/3 + 
 
   (49*d*U[2, 1]*U[4, 1])/3 - (22*U[2, 1]*U[4, 2])/3 - 
 
   (77*d*U[2, 1]*U[4, 2])/3 - 2*U[6, 1] - 7*d*U[6, 1] + 
 
   (2*U[6, 2])/3 + (7*d*U[6, 2])/3 - (8*U[6, 3])/3 - 
 
   (28*d*U[6, 3])/3 + (14*U[6, 4])/3 + (49*d*U[6, 4])/3 - 
 
   (2*U[6, 5])/3 - (7*d*U[6, 5])/3, 
 
  (5*U[2, 1]^3)/3 - (55*d*U[2, 1]^3)/6 - (7*U[2, 1]*U[4, 1])/3 + 
 
   (77*d*U[2, 1]*U[4, 1])/6 + (11*U[2, 1]*U[4, 2])/3 - 
 
   (121*d*U[2, 1]*U[4, 2])/6 + U[6, 1] - (11*d*U[6, 1])/2 - 
 
   U[6, 2]/3 + (11*d*U[6, 2])/6 + (4*U[6, 3])/3 - 
 
   (22*d*U[6, 3])/3 - (7*U[6, 4])/3 + (77*d*U[6, 4])/6 + 
 
   U[6, 5]/3 - (11*d*U[6, 5])/6, 
 
  (20*U[2, 1]^3)/3 - (20*d*U[2, 1]^3)/3 - (28*U[2, 1]*U[4, 1])/3 + 
 
   (28*d*U[2, 1]*U[4, 1])/3 + (44*U[2, 1]*U[4, 2])/3 - 
 
   (44*d*U[2, 1]*U[4, 2])/3 + 4*U[6, 1] - 4*d*U[6, 1] - 
 
   (4*U[6, 2])/3 + (4*d*U[6, 2])/3 + (16*U[6, 3])/3 - 
 
   (16*d*U[6, 3])/3 - (28*U[6, 4])/3 + (28*d*U[6, 4])/3 + 
 
   (4*U[6, 5])/3 - (4*d*U[6, 5])/3, 
 
  (-5*U[2, 1]^3)/3 - (35*d*U[2, 1]^3)/6 + (7*U[2, 1]*U[4, 1])/3 + 
 
   (49*d*U[2, 1]*U[4, 1])/6 - (11*U[2, 1]*U[4, 2])/3 - 
 
   (77*d*U[2, 1]*U[4, 2])/6 - U[6, 1] - (7*d*U[6, 1])/2 + 
 
   U[6, 2]/3 + (7*d*U[6, 2])/6 - (4*U[6, 3])/3 - (14*d*U[6, 3])/3 + 
 
   (7*U[6, 4])/3 + (49*d*U[6, 4])/6 - U[6, 5]/3 - (7*d*U[6, 5])/6, 
 
  (35*U[2, 1]^3)/3 - (25*d*U[2, 1]^3)/6 - (49*U[2, 1]*U[4, 1])/3 + 
 
   (35*d*U[2, 1]*U[4, 1])/6 + (77*U[2, 1]*U[4, 2])/3 - 
 
   (55*d*U[2, 1]*U[4, 2])/6 + 7*U[6, 1] - (5*d*U[6, 1])/2 - 
 
   (7*U[6, 2])/3 + (5*d*U[6, 2])/6 + (28*U[6, 3])/3 - 
 
   (10*d*U[6, 3])/3 - (49*U[6, 4])/3 + (35*d*U[6, 4])/6 + 
 
   (7*U[6, 5])/3 - (5*d*U[6, 5])/6, 
 
  (10*U[2, 1]^3)/3 - (10*d*U[2, 1]^3)/3 - (14*U[2, 1]*U[4, 1])/3 + 
 
   (14*d*U[2, 1]*U[4, 1])/3 + (22*U[2, 1]*U[4, 2])/3 - 
 
   (22*d*U[2, 1]*U[4, 2])/3 + 2*U[6, 1] - 2*d*U[6, 1] - 
 
   (2*U[6, 2])/3 + (2*d*U[6, 2])/3 + (8*U[6, 3])/3 - 
 
   (8*d*U[6, 3])/3 - (14*U[6, 4])/3 + (14*d*U[6, 4])/3 + 
 
   (2*U[6, 5])/3 - (2*d*U[6, 5])/3, 
 
  (-5*U[2, 1]^3)/6 - (35*d*U[2, 1]^3)/12 + (7*U[2, 1]*U[4, 1])/6 + 
 
   (49*d*U[2, 1]*U[4, 1])/12 - (11*U[2, 1]*U[4, 2])/6 - 
 
   (77*d*U[2, 1]*U[4, 2])/12 - U[6, 1]/2 - (7*d*U[6, 1])/4 + 
 
   U[6, 2]/6 + (7*d*U[6, 2])/12 - (2*U[6, 3])/3 - (7*d*U[6, 3])/3 + 
 
   (7*U[6, 4])/6 + (49*d*U[6, 4])/12 - U[6, 5]/6 - (7*d*U[6, 5])/12\
 
   , (35*U[2, 1]^3)/6 - (25*d*U[2, 1]^3)/12 - 
 
   (49*U[2, 1]*U[4, 1])/6 + (35*d*U[2, 1]*U[4, 1])/12 + 
 
   (77*U[2, 1]*U[4, 2])/6 - (55*d*U[2, 1]*U[4, 2])/12 + 
 
   (7*U[6, 1])/2 - (5*d*U[6, 1])/4 - (7*U[6, 2])/6 + 
 
   (5*d*U[6, 2])/12 + (14*U[6, 3])/3 - (5*d*U[6, 3])/3 - 
 
   (49*U[6, 4])/6 + (35*d*U[6, 4])/12 + (7*U[6, 5])/6 - 
 
   (5*d*U[6, 5])/12, (5*U[2, 1]^3)/3 - (5*d*U[2, 1]^3)/3 - 
 
   (7*U[2, 1]*U[4, 1])/3 + (7*d*U[2, 1]*U[4, 1])/3 + 
 
   (11*U[2, 1]*U[4, 2])/3 - (11*d*U[2, 1]*U[4, 2])/3 + U[6, 1] - 
 
   d*U[6, 1] - U[6, 2]/3 + (d*U[6, 2])/3 + (4*U[6, 3])/3 - 
 
   (4*d*U[6, 3])/3 - (7*U[6, 4])/3 + (7*d*U[6, 4])/3 + U[6, 5]/3 - 
 
   (d*U[6, 5])/3, (50*U[2, 1]^3)/3 - (5*d*U[2, 1]^3)/3 - 
 
   (70*U[2, 1]*U[4, 1])/3 + (7*d*U[2, 1]*U[4, 1])/3 + 
 
   (110*U[2, 1]*U[4, 2])/3 - (11*d*U[2, 1]*U[4, 2])/3 + 
 
   10*U[6, 1] - d*U[6, 1] - (10*U[6, 2])/3 + (d*U[6, 2])/3 + 
 
   (40*U[6, 3])/3 - (4*d*U[6, 3])/3 - (70*U[6, 4])/3 + 
 
   (7*d*U[6, 4])/3 + (10*U[6, 5])/3 - (d*U[6, 5])/3, 
 
  (25*U[2, 1]^3)/3 - (5*d*U[2, 1]^3)/6 - (35*U[2, 1]*U[4, 1])/3 + 
 
   (7*d*U[2, 1]*U[4, 1])/6 + (55*U[2, 1]*U[4, 2])/3 - 
 
   (11*d*U[2, 1]*U[4, 2])/6 + 5*U[6, 1] - (d*U[6, 1])/2 - 
 
   (5*U[6, 2])/3 + (d*U[6, 2])/6 + (20*U[6, 3])/3 - 
 
   (2*d*U[6, 3])/3 - (35*U[6, 4])/3 + (7*d*U[6, 4])/6 + 
 
   (5*U[6, 5])/3 - (d*U[6, 5])/6}

Length[%]

12 (* there are 12 different equations, but wait...*)

Union[GList] (* these are all  different parameters *)

{U[2, 1], U[4, 1], U[4, 2], U[6, 1], U[6, 2], U[6, 3], U[6, 4], 
 
  U[6, 5]}

Solve[#==0& /@ net,Union[GList]]

Solve::svars: 
   Warning: Equations may not give solutions for all "solve"
     variables.

{{U[6, 1] -> ((-7*U[2, 1])/(1 - d) - 10*U[2, 1]^3 + 
 
       (14*U[2, 1]^3)/(1 - d) - (14*d*U[2, 1]^3)/(1 - d) - 
 
       22*U[2, 1]*U[4, 2] + (14*U[2, 1]*U[4, 2])/(1 - d) - 
 
       (14*d*U[2, 1]*U[4, 2])/(1 - d) + 2*U[6, 2] - 8*U[6, 3] + 
 
       14*U[6, 4] - 2*U[6, 5])/6, 
 
   U[4, 1] -> 
 
    (1 - 2*U[2, 1]^2 + 2*d*U[2, 1]^2 - 2*U[4, 2] + 2*d*U[4, 2])/
 
     (2*(-1 + d))}}



So, all these equations are equivalent to these two.
*)
(*
If you want to run this for maxOrd = 6, uncomment this line
*)
(* Eq[2,1]; Save["result.m",net];*)

(*
If you want to go for maxOrd = 8, edit it in the above definition,
and uncomment this line:
*)

(* Eq[2,2]; Save["result.m",net];*)


(*
If you want to go for maxOrd = 10, edit it in the above definition,
and uncomment this line:
*)

(* Eq[2,3]; Save["result.m",net];*)


==> math/result.m <==
(* %auto-ignore *)
net = {2 - 4*U[2, 1]^2 + 4*d*U[2, 1]^2 + 4*U[4, 1] - 4*d*U[4, 1] - 
    4*U[4, 2] + 4*d*U[4, 2], (5*U[2, 1]^3)/3 - (5*d*U[2, 1]^3)/3 - 
    (7*U[2, 1]*U[4, 1])/3 + (7*d*U[2, 1]*U[4, 1])/3 + 
    (11*U[2, 1]*U[4, 2])/3 - (11*d*U[2, 1]*U[4, 2])/3 + U[6, 1] - 
    d*U[6, 1] - U[6, 2]/3 + (d*U[6, 2])/3 + (4*U[6, 3])/3 - 
    (4*d*U[6, 3])/3 - (7*U[6, 4])/3 + (7*d*U[6, 4])/3 + U[6, 5]/3 - 
    (d*U[6, 5])/3, (-7*U[2, 1]^4)/18 + (7*d*U[2, 1]^4)/18 + 
    (49*U[2, 1]^2*U[4, 1])/90 - (49*d*U[2, 1]^2*U[4, 1])/90 + 
    (2*U[4, 1]^2)/15 - (2*d*U[4, 1]^2)/15 - (7*U[2, 1]^2*U[4, 2])/5 + 
    (7*d*U[2, 1]^2*U[4, 2])/5 + (U[4, 1]*U[4, 2])/15 - 
    (d*U[4, 1]*U[4, 2])/15 - (2*U[4, 2]^2)/5 + (2*d*U[4, 2]^2)/5 - 
    (23*U[2, 1]*U[6, 1])/45 + (23*d*U[2, 1]*U[6, 1])/45 + 
    (8*U[2, 1]*U[6, 2])/45 - (8*d*U[2, 1]*U[6, 2])/45 - 
    (34*U[2, 1]*U[6, 3])/45 + (34*d*U[2, 1]*U[6, 3])/45 + 
    (17*U[2, 1]*U[6, 4])/15 - (17*d*U[2, 1]*U[6, 4])/15 - 
    (11*U[2, 1]*U[6, 5])/45 + (11*d*U[2, 1]*U[6, 5])/45 + U[8, 1]/9 - 
    (d*U[8, 1])/9 - U[8, 2]/6 + (d*U[8, 2])/6 + U[8, 3]/18 - (d*U[8, 3])/18 + 
    (13*U[8, 4])/45 - (13*d*U[8, 4])/45 - (2*U[8, 5])/45 + (2*d*U[8, 5])/45 - 
    U[8, 6]/5 + (d*U[8, 6])/5 + (2*U[8, 7])/15 - (2*d*U[8, 7])/15 - 
    (8*U[8, 8])/45 + (8*d*U[8, 8])/45 + (19*U[8, 9])/90 - (19*d*U[8, 9])/90 - 
    (2*U[8, 10])/45 + (2*d*U[8, 10])/45 + U[8, 11]/9 - (d*U[8, 11])/9 + 
    U[8, 12]/9 - (d*U[8, 12])/9 - (23*U[8, 13])/45 + (23*d*U[8, 13])/45 + 
    (4*U[8, 14])/15 - (4*d*U[8, 14])/15 - (2*U[8, 15])/45 + 
    (2*d*U[8, 15])/45 - U[8, 16]/5 + (d*U[8, 16])/5 + U[8, 17]/9 - 
    (d*U[8, 17])/9 - U[8, 18]/90 + (d*U[8, 18])/90}


==> math/sol.m <==
(* %auto-ignore *)
sol = {{U[8, 1] -> 
     (27/(1 - d)^2 - (108*U[2, 1]^2)/(1 - d)^2 - (64*U[2, 1]^2)/(1 - d) + 
        (108*d*U[2, 1]^2)/(1 - d)^2 - 125*U[2, 1]^4 + 
        (108*U[2, 1]^4)/(1 - d)^2 + (128*U[2, 1]^4)/(1 - d) - 
        (216*d*U[2, 1]^4)/(1 - d)^2 - (128*d*U[2, 1]^4)/(1 - d) + 
        (108*d^2*U[2, 1]^4)/(1 - d)^2 + (108*U[4, 1])/(1 - d)^2 - 
        (9*U[4, 1])/(1 - d) - (108*d*U[4, 1])/(1 - d)^2 + 
        175*U[2, 1]^2*U[4, 1] - (216*U[2, 1]^2*U[4, 1])/(1 - d)^2 - 
        (110*U[2, 1]^2*U[4, 1])/(1 - d) + 
        (432*d*U[2, 1]^2*U[4, 1])/(1 - d)^2 + 
        (110*d*U[2, 1]^2*U[4, 1])/(1 - d) - 
        (216*d^2*U[2, 1]^2*U[4, 1])/(1 - d)^2 - 36*U[4, 1]^2 + 
        (108*U[4, 1]^2)/(1 - d)^2 - (18*U[4, 1]^2)/(1 - d) - 
        (216*d*U[4, 1]^2)/(1 - d)^2 + (18*d*U[4, 1]^2)/(1 - d) + 
        (108*d^2*U[4, 1]^2)/(1 - d)^2 - 2*U[2, 1]*U[6, 2] + 
        20*U[2, 1]*U[6, 3] + 16*U[2, 1]*U[6, 4] + 20*U[2, 1]*U[6, 5] + 
        45*U[8, 2] - 15*U[8, 3] - 78*U[8, 4] + 12*U[8, 5] + 54*U[8, 6] - 
        36*U[8, 7] + 48*U[8, 8] - 57*U[8, 9] + 12*U[8, 10] - 30*U[8, 11] - 
        30*U[8, 12] + 138*U[8, 13] - 72*U[8, 14] + 12*U[8, 15] + 
        54*U[8, 16] - 30*U[8, 17] + 3*U[8, 18])/30, 
    U[6, 1] -> ((-11*U[2, 1])/(1 - d) - 10*U[2, 1]^3 + 
        (22*U[2, 1]^3)/(1 - d) - (22*d*U[2, 1]^3)/(1 - d) + 
        14*U[2, 1]*U[4, 1] - (22*U[2, 1]*U[4, 1])/(1 - d) + 
        (22*d*U[2, 1]*U[4, 1])/(1 - d) + 2*U[6, 2] - 8*U[6, 3] + 
        14*U[6, 4] - 2*U[6, 5])/6, 
    U[4, 2] -> (-1 + 2*U[2, 1]^2 - 2*d*U[2, 1]^2 - 2*U[4, 1] + 2*d*U[4, 1])/
      (2*(-1 + d))}}

